Dataplant: Enhancing System Security with Low-Cost In-DRAM Value Generation Primitives

DRAM manufacturers have been prioritizing memory capacity, yield, and bandwidth for years, while trying to keep the design complexity as simple as possible. DRAM chips do not carry out any computation or other important functions, such as security. Processors implement most of the existing security mechanisms that protect the system against security threats, because 1) executing security mechanisms usually require non-trivial computational capabilities (e.g., encryption), and 2) commodity DRAM chips are not designed to perform computations or tasks other than data storage. In this work, we advocate for DRAM as a key component for providing security mechanisms to the system. To this end, we propose Dataplant, a new class of low-cost, high-performance, and reliable security primitives that can be integrated in commodity DRAM chips with minimal changes. The main idea of Dataplant is to slightly modify the internal DRAM timing signals to expose the inherent process variation found in all DRAM chips for generating unpredictable but reproducible values (e.g., keys) within DRAM. We use Dataplant to build two new security mechanisms. First, a new Dataplant-based physical unclonable function (PUF) with non-destructive read-out, low evaluation latency, robust responses, resiliency to temperature changes, and data-independent responses. Second, a new cold boot attack prevention mechanism that automatically destroys all data within DRAM on every power cycle with zero run-time energy and latency overheads. Using a combination of detailed simulations and experiments with 136 real commodity DRAM chips, we show that our Dataplant-based PUF has 1.8x higher throughput than the best state-of-the-art DRAM PUFs. We also demonstrate that our Dataplant-based cold boot attack protection mechanism is 19.5x faster and consumes 2.54x less energy when compared to existing mechanisms.

==> Figures/matplotlib/coldBoots/coldboots.py <==
#! /usr/bin/python
import numpy as np
import matplotlib.pyplot as plt
import math


np.random.seed(0)

n_bins = 10
x = np.random.randn(1000, 3)
fig, axe = plt.subplots(figsize=(8,3))
plt.subplots_adjust(right=0.75)

#ax0, ax1, ax2, ax3 = axes.flatten()
# COMMON
colors = ['lightgray', '#d53e4f','#fc8d59', '#e6f598', '#99d594', '#3288bd']
#colors = ['#fc8d59', '#fee08b', '#e6f598', '#99d594', '#3288bd']
ylim_min = 0.5
ylim_max = 100000

# Set common labels
#fig.text(0.01, 0.87, 'SINGLE CORE', rotation='vertical', style='italic', fontweight ='bold', fontname='helvetica', bbox={'facecolor':'black', 'alpha':0.1, 'pad':5})
#fig.text(0.01, 0.37, 'MULTICORE', rotation='vertical', style='italic', fontweight ='bold', fontname='helvetica', bbox={'facecolor':'black', 'alpha':0.1, 'pad':5})
#fig.text(0.06, 0.5, 'common ylabel', ha='center', va='center', rotation='vertical')


#############################
# SPEEDUP SINGLE CORE
#############################
# Read file
with open('destroyAll_final.dat') as f:
    lines = f.readlines()
    bench = [line.split(" ")[0] for line in lines]
    print bench
    base = [float(line.split(" ")[1]) for line in lines]
    print base
    lisa = [float(line.split(" ")[2]) for line in lines]
    print lisa
    rowclone = [float(line.split(" ")[3]) for line in lines]
    print rowclone 
    usdplant = [float(line.split(" ")[4]) for line in lines]
    print usdplant 
    ucdplant = [float(line.split(" ")[5]) for line in lines]
    print ucdplant 
    ddplant = [float(line.split(" ")[6]) for line in lines]
    print ddplant 
data = [base, lisa, rowclone, usdplant, ucdplant, ddplant]
width = 0.15
ind = np.arange(len(lisa))
positions = [(ind-2*width), (ind-1*width), (ind+0*width), (ind+1*width), (ind+2*width), (ind+3*width)]

bar1 = axe.bar(positions[0], base, width, color=colors[0], edgecolor = "black", zorder=2)
bar2 = axe.bar(positions[1], lisa, width, color=colors[1], edgecolor = "black", zorder=2)
bar3 = axe.bar(positions[2], rowclone, width, color=colors[2], edgecolor = "black", zorder=2)
bar4 = axe.bar(positions[3], usdplant, width, color=colors[3], edgecolor = "black", zorder=2)
bar5 = axe.bar(positions[4], ucdplant, width, color=colors[4], edgecolor = "black", zorder=2)
bar6 = axe.bar(positions[5], ddplant, width, color=colors[5], edgecolor = "black", zorder=2)
axe.set_axisbelow(True)
axe.yaxis.grid(color='lightgray', linestyle='dashed')
axe.set_xticks(ind + width / 2)
axe.set_xticklabels(bench,rotation='horizontal', fontsize=14)
axe.set_ylabel('Destruction Time (ms)', fontsize=16 )
axe.spines['right'].set_visible(False)
axe.spines['top'].set_visible(False)

axe.set_ylim([ylim_min,ylim_max])

axe.legend((bar1[0], bar2[0], bar3[0], bar4[0], bar5[0], bar6[0]), ('Baseline', 'Lisa-clone', 'Rowclone', 'US-Dataplant', 'UC-Dataplant', 'D-Dataplant'),loc="upper left",bbox_to_anchor=(0, 1.15) , ncol=3, prop={'size': 16})

offset = 0.05
factor = 0.45
factor_top = 5.6
#baseline
for i, v in enumerate(ind):
    if base[i] > 1000:
        strbar = "{:.1f}".format(base[i]/1000)+" s "
    else:
        strbar = "{:.0f}".format(base[i])+" ms"
    axe.text(positions[0][i]-offset, base[i]*factor, strbar, color='black', fontweight='bold', rotation='vertical')
#lisa
for i, v in enumerate(ind):
    if lisa[i] > 1000:
        strbar = "{:.1f}".format(lisa[i]/1000)+" s "
    else:
        strbar = "{:.0f}".format(lisa[i])+" ms"
    axe.text(positions[1][i]-offset, lisa[i]*factor, strbar, color='black', fontweight='bold', rotation='vertical')
#rowclone
for i, v in enumerate(ind):
    if rowclone[i] > 1000:
        strbar = "{:.1f}".format(rowclone[i]/1000)+" s "
    else:
        strbar = "{:.0f}".format(rowclone[i])+" ms"
    axe.text(positions[2][i]-offset, rowclone[i]*factor, strbar, color='black', fontweight='bold', rotation='vertical')
#usdataplant
for i, v in enumerate(ind):
    if usdplant[i] > 1000:
        strbar = "{:.1f}".format(usdplant[i]/1000)+" s "
    else:
        strbar = "{:.0f}".format(usdplant[i])+" ms"
    axe.text(positions[3][i]-offset, usdplant[i]*factor, strbar, color='black', fontweight='bold', rotation='vertical')
#ucdataplant
for i, v in enumerate(ind):
    if ucdplant[i] > 1000:
        strbar = "{:.1f}".format(ucdplant[i]/1000)+" s "
    else:
        strbar = "{:.0f}".format(ucdplant[i])+" ms"
    print "limit: "+str(ucdplant[i])
    if ucdplant[i] < 6:
        axe.text(positions[4][i]-offset, ucdplant[i]*factor_top, strbar, color='black', fontweight='bold', rotation='vertical')
    else:
        axe.text(positions[4][i]-offset, ucdplant[i]*factor, strbar, color='black', fontweight='bold', rotation='vertical')
#ddataplant
for i, v in enumerate(ind):
    if ddplant[i] > 1000:
        strbar = "{:.1f}".format(ddplant[i]/1000)+" s "
    else:
        strbar = "{:.0f}".format(ddplant[i])+" ms"
    axe.text(positions[5][i]-offset, ddplant[i]*factor, strbar, color='black', fontweight='bold', rotation='vertical')

axe.set_yscale('log')
fig.tight_layout()

# Horizontal line
plt.axhline(y=32, xmin=0, xmax=8, color="blue", zorder=1)
plt.axhline(y=64, xmin=0, xmax=8, color="magenta", zorder=1)

axe.text(6.7, 80, '64 ms', color='magenta', fontsize=15, zorder = 3)
axe.text(6.7, 10, '32 ms', color='blue', fontsize=15, zorder = 3)
axe.text(6.5, 20000, 'Refresh', color='black', fontsize=12, zorder = 3)
axe.arrow(6.8, 15000, 0 , -14500, head_width=0.09, head_length=150, fc='k', ec='k', zorder=4)

plt.show()


==> Figures/matplotlib/secureDeallocation/secureDeallocation.py <==
#! /usr/bin/python
import numpy as np
import matplotlib.pyplot as plt

np.random.seed(0)

n_bins = 10
x = np.random.randn(1000, 3)

fig, axes = plt.subplots(nrows=2, ncols=2)
ax0, ax1, ax2, ax3 = axes.flatten()


                                                                                                                                                    

# COMMON
#colors = ['#d53e4f','#fc8d59', '#fee08b', '#e6f598', '#99d594', '#3288bd']
#colors = ['#fc8d59', '#fee08b', '#e6f598', '#99d594', '#3288bd']
#colors = ['#fc8d59', '#e6f598', '#99d594', '#3288bd', 'lightgray']
colors = [ '#d53e4f','#fc8d59', '#e6f598', '#99d594', '#3288bd']
ylim_min = 0.75
ylim_max = 1.04

# Set common labels
fig.text(0.01, 0.85, 'SINGLE CORE', rotation='vertical', style='italic', fontweight ='bold', fontname='helvetica', bbox={'facecolor':'black', 'alpha':0.1, 'pad':5})
fig.text(0.01, 0.38, 'MULTICORE', rotation='vertical', style='italic', fontweight ='bold', fontname='helvetica', bbox={'facecolor':'black', 'alpha':0.1, 'pad':5})
#fig.text(0.06, 0.5, 'common ylabel', ha='center', va='center', rotation='vertical')


#############################
# SPEEDUP SINGLE CORE
#############################
# Read file
with open('speedup_deallocation.dat') as f:
    lines = f.readlines()
    bench = [line.split(" ")[0] for line in lines]
    print bench
    lisa = [float(line.split(" ")[1]) for line in lines]
    print lisa
    rowclone = [float(line.split(" ")[2]) for line in lines]
    print rowclone 
    usdplant = [float(line.split(" ")[3]) for line in lines]
    print usdplant 
    ucdplant = [float(line.split(" ")[4]) for line in lines]
    print ucdplant 
    ddplant = [float(line.split(" ")[5]) for line in lines]
    print ddplant 
data = [lisa, rowclone, usdplant, ucdplant, ddplant]
width = 0.15
ind = np.arange(len(lisa))
positions = [(ind-1.5*width), (ind-0.5*width), (ind+0.5*width), (ind+1.5*width), (ind+2.5*width)]

bar1 = ax0.bar(positions[0], lisa, width, color=colors[0], edgecolor = "black")
bar2 = ax0.bar(positions[1], rowclone, width, color=colors[1], edgecolor = "black")
bar3 = ax0.bar(positions[2], usdplant, width, color=colors[2], edgecolor = "black")
bar4 = ax0.bar(positions[3], ucdplant, width, color=colors[3], edgecolor = "black")
bar5 = ax0.bar(positions[4], ddplant, width, color=colors[4], edgecolor = "black")
ax0.set_axisbelow(True)
ax0.yaxis.grid(color='gray', linestyle='dashed')
ax0.set_xticks(ind + width / 2)
ax0.set_xticklabels(bench,rotation='vertical')
ax0.set_ylabel('Speedup')
ax0.set_ylim([ylim_min,ylim_max])
ax0.legend((bar1[0], bar2[0], bar3[0], bar4[0], bar5[0]), ('Lisa-clone', 'Rowclone', 'US-Dataplant', 'UC-Dataplant', 'D-Dataplant'), bbox_to_anchor=(0.0, 1.3), loc='upper left', ncol='5', frameon=False, prop={'size': 13})
#############################
# ENERGY SINGLE CORE
#############################
# Read file
with open('energy_single_deallocation.dat') as f:
    lines = f.readlines()
    bench = [line.split(" ")[0] for line in lines]
    print bench
    lisa = [float(line.split(" ")[1]) for line in lines]
    print lisa
    rowclone = [float(line.split(" ")[2]) for line in lines]
    print rowclone 
    usdplant = [float(line.split(" ")[3]) for line in lines]
    print usdplant 
    ucdplant = [float(line.split(" ")[4]) for line in lines]
    print ucdplant 
    ddplant = [float(line.split(" ")[5]) for line in lines]
    print ddplant 
data = [lisa, rowclone, usdplant, ucdplant, ddplant]
width = 0.15
ind = np.arange(len(lisa))
positions = [(ind-1.5*width), (ind-0.5*width), (ind+0.5*width), (ind+1.5*width), (ind+2.5*width)]

bar1 = ax1.bar(positions[0], lisa, width, color=colors[0], edgecolor = "black")
bar2 = ax1.bar(positions[1], rowclone, width, color=colors[1], edgecolor = "black")
bar3 = ax1.bar(positions[2], usdplant, width, color=colors[2], edgecolor = "black")
bar4 = ax1.bar(positions[3], ucdplant, width, color=colors[3], edgecolor = "black")
bar5 = ax1.bar(positions[4], ddplant, width, color=colors[4], edgecolor = "black")
ax1.set_axisbelow(True)
ax1.yaxis.grid(color='gray', linestyle='dashed')
ax1.set_xticks(ind + width / 2)
ax1.set_xticklabels(bench,rotation='vertical')
ax1.set_ylabel('Energy')
ax1.set_ylim([ylim_min,ylim_max])
#ax1.legend((bar1[0], bar2[0], bar3[0], bar4[0], bar5[0]), ('Lisa', 'Rowclone', 'US-Dataplant', 'UC-Dataplant', 'D-Dataplant'), bbox_to_anchor=(0.0, 1.2), loc='upper left', ncol='5')

#############################
# SPEEDUP MULTICORE
#############################
with open('speedup_4c_deallocation.dat') as f:
    lines = f.readlines()
    bench = [line.split(" ")[0] for line in lines]
    print bench
    lisa = [float(line.split(" ")[1]) for line in lines]
    print lisa
    rowclone = [float(line.split(" ")[2]) for line in lines]
    print rowclone 
    usdplant = [float(line.split(" ")[3]) for line in lines]
    print usdplant 
    ucdplant = [float(line.split(" ")[4]) for line in lines]
    print ucdplant 
    ddplant = [float(line.split(" ")[5]) for line in lines]
    print ddplant 
data = [lisa, rowclone, usdplant, ucdplant, ddplant]
width = 0.15
ind = np.arange(len(lisa))
positions = [(ind-1.5*width), (ind-0.5*width), (ind+0.5*width), (ind+1.5*width), (ind+2.5*width)]

bar1 = ax2.bar(positions[0], lisa, width, color=colors[0], edgecolor = "black")
bar2 = ax2.bar(positions[1], rowclone, width, color=colors[1], edgecolor = "black")
bar3 = ax2.bar(positions[2], usdplant, width, color=colors[2], edgecolor = "black")
bar4 = ax2.bar(positions[3], ucdplant, width, color=colors[3], edgecolor = "black")
bar5 = ax2.bar(positions[4], ddplant, width, color=colors[4], edgecolor = "black")
ax2.set_axisbelow(True)
ax2.yaxis.grid(color='gray', linestyle='dashed')
ax2.set_xticks(ind + width / 2)
ax2.set_xticklabels(bench,rotation='vertical')
ax2.set_ylabel('Speedup')
ax2.set_ylim([ylim_min,ylim_max])


#############################
# ENERGY MULTICORE
#############################
# Read file
with open('energy_multicore_deallocation.dat') as f:
    lines = f.readlines()
    bench = [line.split(" ")[0] for line in lines]
    print bench
    lisa = [float(line.split(" ")[1]) for line in lines]
    print lisa
    rowclone = [float(line.split(" ")[2]) for line in lines]
    print rowclone 
    usdplant = [float(line.split(" ")[3]) for line in lines]
    print usdplant 
    ucdplant = [float(line.split(" ")[4]) for line in lines]
    print ucdplant 
    ddplant = [float(line.split(" ")[5]) for line in lines]
    print ddplant 
data = [lisa, rowclone, usdplant, ucdplant, ddplant]
width = 0.15
ind = np.arange(len(lisa))
positions = [(ind-1.5*width), (ind-0.5*width), (ind+0.5*width), (ind+1.5*width), (ind+2.5*width)]

bar1 = ax3.bar(positions[0], lisa, width, color=colors[0], edgecolor = "black")
bar2 = ax3.bar(positions[1], rowclone, width, color=colors[1], edgecolor = "black")
bar3 = ax3.bar(positions[2], usdplant, width, color=colors[2], edgecolor = "black")
bar4 = ax3.bar(positions[3], ucdplant, width, color=colors[3], edgecolor = "black")
bar5 = ax3.bar(positions[4], ddplant, width, color=colors[4], edgecolor = "black")
ax3.set_axisbelow(True)
ax3.yaxis.grid(color='gray', linestyle='dashed')
ax3.set_xticks(ind + width / 2)
ax3.set_xticklabels(bench,rotation='vertical')
ax3.set_ylabel('Energy')
ax3.set_ylim([ylim_min,ylim_max])

fig.tight_layout()
plt.show()

